AgentOrchestra: Orchestrating Multi-Agent Intelligence with the Tool-Environment-Agent(TEA) Protocol

Recent advances in LLM-based agent systems have shown promise on complex, long-horizon tasks, but existing agent protocols (e.g., A2A and MCP) do not adequately support lifecycle-aware coordination across agents, tools, and environments. To address this limitation, we introduce the \textbf{Tool-Environment-Agent} (TEA) protocol, a unified abstraction that models these components as first-class, versioned resources with explicit lifecycles. TEA supports end-to-end context and version management, improving traceability and reproducibility, while also enabling continual self-evolution of agent-associated components\footnote{Unless otherwise specified, \emph{agent-associated components} include prompts, memory/tool/agent/environment code, and agent outputs (solutions).}. Building on TEA, we present \projectname, a hierarchical multi-agent framework in which a central planner coordinates specialized sub-agents and dynamically extends capabilities during execution. Experiments on four challenging benchmarks, spanning expert-level agent tasks and scientific/mathematical reasoning, show that AgentOrchestra consistently outperforms strong baselines; in particular, it achieves 89.04\% on the GAIA Test set, placing it among the leading methods to the best of our knowledge. These results highlight the value of explicit protocol design and hierarchical orchestration for building more robust and adaptive multi-agent systems.

==> assets/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Patch



# 原始数据：[Average, Level1, Level2, Level3]
scores = {
    "AgentOrchestrator": [89.04,98.92,85.53,81.63],
    "ToolOrchestra": [87.38,95.7,82.39,87.76],
    "HALO": [85.38,94.62,84.91,69.39],
    "AWorld": [81.73,95.7,81.13,57.14],
    "Su-Zero-Ultra": [80.4,93.55,77.36,65.31],
    "h2oGPTe-Agent": [79.73,89.25,79.87,61.22],
    "DeSearch": [78.07,91.4,75.47,61.22],
    "Alita": [75.42,92.47,71.7,55.1],
    "Langfun": [73.09,84.95,73.58,48.98],
    "o3-DR": [68.70,79.42,68.97,47.48],
    "JoyAgent": [67.11,77.42,67.3,46.94],
    "o4-mini-DR": [59.30,67.59,59.10,44.28],
}

# 顺序：Average 放到最右侧
groups = ["Level1", "Level2", "Level3", "Average"]
group_index = {"Average": 0, "Level1": 1, "Level2": 2, "Level3": 3}

models = list(scores.keys())
n_models = len(models)
n_groups = len(groups)

# --- 渐变色（浅->深，近似你的示意配色：橙 / 绿 / 蓝 / 紫） ---
def hex_to_rgb(h): return tuple(int(h[i:i+2], 16)/255.0 for i in (1,3,5))
def rgb_to_hex(rgb): return "#{:02x}{:02x}{:02x}".format(*(int(round(c*255)) for c in rgb))
def make_gradient(start_hex, end_hex, n):
    if n <= 1: return [end_hex]
    s, e = np.array(hex_to_rgb(start_hex)), np.array(hex_to_rgb(end_hex))
    return [rgb_to_hex(tuple(s + (e - s) * t)) for t in np.linspace(0, 1, n)]

palette_endpoints = {
    "Average": ("#FFE5A0", "#C44600"),  # 橙
    "Level1":  ("#C7F9CC", "#1B7837"),  # 绿
    "Level2":  ("#C6DBFF", "#2254A4"),  # 蓝
    "Level3":  ("#E0C6FF", "#5A189A"),  # 紫
}
group_color_steps = {g: make_gradient(*palette_endpoints[g], n_models) for g in groups}

# --- 绘图参数 ---
cluster_width = 0.86
bar_width = cluster_width / n_models
x = np.arange(n_groups)

FIGSIZE = (16, 3.6)       # 再压缩高度
EDGE_COLOR = "black"
EDGE_WIDTH = 0.8

fig, ax = plt.subplots(figsize=FIGSIZE)

bar_positions = []   # 每根柱子的x，用于贴模型名
bar_labels = []      # 对应的模型名

for gi, g in enumerate(groups):
    vals = np.array([scores[m][group_index[g]] for m in models])

    # 颜色分配：低分用浅色，高分用深色（按排名映射到渐变 0..n-1）
    palette = group_color_steps[g]
    order_asc = np.argsort(vals)             # 低 -> 高
    colors_for_models = [None] * n_models
    for rank, model_idx in enumerate(order_asc):
        colors_for_models[model_idx] = palette[rank]

    # 组内以原模型顺序排布（如要按分数排序，可替换成 np.argsort(vals)）
    positions = x[gi] - cluster_width/2 + (np.arange(n_models) + 0.5) * bar_width
    for j, (px, v) in enumerate(zip(positions, vals)):
        # 恢复原来的色彩
        bar_color = colors_for_models[j]
        
        ax.bar(px, float(v), width=bar_width,
               color=bar_color,
               edgecolor=EDGE_COLOR, linewidth=EDGE_WIDTH, alpha=0.98)
        
        # 数值水平 (rotation=0) 且加黑 (bold)，仅 AgentOrchestrator 的数值设为绿色
        val_color = "#228B22" if models[j] == "AgentOrchestrator" else "black"
        ax.text(px, float(v) + 0.5, f"{v:.1f}", 
                ha='center', va='bottom', fontsize=4.5, 
                fontweight='bold', rotation=0, color=val_color)
        
        bar_positions.append(px)
        bar_labels.append(models[j])

# 轴与样式
ax.set_ylabel("Score", fontsize=11)
ax.set_ylim(40, 105)  # 提高上限到 105，防止数值被截断
# —— 每根柱子下方标模型名（45°）——
ax.set_xticks(bar_positions)
xtick_objs = ax.set_xticklabels(bar_labels, rotation=45, ha="right", fontsize=8)

# 给 AgentOrchestrator 加黑 (Bold) 并设为绿色
for label in xtick_objs:
    if label.get_text() == "AgentOrchestrator":
        label.set_fontweight('bold')
        label.set_color('#228B22')

ax.set_facecolor("white")
fig.patch.set_facecolor("white")
ax.grid(axis="y", linestyle="--", linewidth=0.6, alpha=0.32)

# 图例：使用“中位色”而非最深/最浅
mid_idx = n_models // 2
legend_handles = [
    Patch(facecolor=group_color_steps["Level1"][mid_idx],  edgecolor=EDGE_COLOR, label="Level1"),
    Patch(facecolor=group_color_steps["Level2"][mid_idx],  edgecolor=EDGE_COLOR, label="Level2"),
    Patch(facecolor=group_color_steps["Level3"][mid_idx],  edgecolor=EDGE_COLOR, label="Level3"),
    Patch(facecolor=group_color_steps["Average"][mid_idx], edgecolor=EDGE_COLOR, label="Average"),
]
ax.legend(handles=legend_handles, title="GAIA Test", fontsize=9, frameon=False, ncol=2, loc="upper right")

# 为了给45°标签留空间，适当加大底部边距
plt.subplots_adjust(bottom=0.28, top=0.92)
plt.tight_layout(pad=0.2)
ax.margins(y=0.04)

plt.savefig("gaia_test.pdf", dpi=300, bbox_inches="tight")

